TableGuard -- Securing Structured & Unstructured Data

With the increasing demand for data sharing across platforms and organizations, ensuring the privacy and security of sensitive information has become a critical challenge. This paper introduces "TableGuard". An innovative approach to data obfuscation tailored for relational databases. Building on the principles and techniques developed in prior work on context-sensitive obfuscation, TableGuard applies these methods to ensure that API calls return only obfuscated data, thereby safeguarding privacy when sharing data with third parties. TableGuard leverages advanced context-sensitive obfuscation techniques to replace sensitive data elements with contextually appropriate alternatives. By maintaining the relational integrity and coherence of the data, our approach mitigates the risks of cognitive dissonance and data leakage. We demonstrate the implementation of TableGuard using a BERT based transformer model, which identifies and obfuscates sensitive entities within relational tables. Our evaluation shows that TableGuard effectively balances privacy protection with data utility, minimizing information loss while ensuring that the obfuscated data remains functionally useful for downstream applications. The results highlight the importance of domain-specific obfuscation strategies and the role of context length in preserving data integrity. The implications of this research are significant for organizations that need to share data securely with external parties. TableGuard offers a robust framework for implementing privacy-preserving data sharing mechanisms, thereby contributing to the broader field of data privacy and security.

==> code/explore.py <==
import spacy
from transformers import AutoModelForMaskedLM, AutoTokenizer, AutoModelForCausalLM
import torch
import json

nlp = spacy.load("en_core_web_sm")
torch.random.manual_seed(0)


def bert_model():
    model_name = 'bert-base-uncased'
    tokenizer = AutoTokenizer.from_pretrained(model_name)
    model = AutoModelForMaskedLM.from_pretrained(model_name)
    return model, tokenizer

def phi3_model():
    model_name = 'microsoft/Phi-3-mini-4k-instruct'
    tokenizer = AutoTokenizer.from_pretrained(model_name)
    model = AutoModelForCausalLM.from_pretrained(model_name,
        #device_map="cuda",
        torch_dtype="auto",
        trust_remote_code=True
    )
    return model, tokenizer

# model, tokenizer = phi3_model()
model, tokenizer = bert_model()


def prepare_data(context, mask_token):
    masked_context = context.replace(mask_token, tokenizer.mask_token)
    token_ids = tokenizer.encode(masked_context, return_tensors='pt')
    return token_ids

def generate_candidates(token_ids):
    masked_index = torch.where(token_ids == tokenizer.mask_token_id)[1]
    with torch.no_grad():
        outputs = model(token_ids)
    predictions = outputs.logits[0, masked_index, :].squeeze(0)
    return predictions

def contextual_matching(predictions, top_k=5):
    if len(predictions.shape) > 1:
        top_k_tokens = torch.topk(predictions, top_k, dim=1).indices.tolist()
    else:
        top_k_tokens = torch.topk(predictions, top_k).indices.tolist()
    candidates = [tokenizer.decode(token) for token in top_k_tokens]
    return candidates

def validate_replacement(original_context, obfuscated_context):
    original_embedding = tokenizer.encode(original_context, return_tensors='pt')
    obfuscated_embedding = tokenizer.encode(obfuscated_context, return_tensors='pt')
    similarity = torch.cosine_similarity(original_embedding.detach().numpy(), obfuscated_embedding.detach().numpy())
    return similarity

def identify_mask_candidates(context):
    doc = nlp(context)
    mask_candidates = []
    for ent in doc.ents:
        mask_candidates.append(ent.text)
    return mask_candidates

def main(context):
    mask_candidates = identify_mask_candidates(context)
    results = {}
    for candidate in mask_candidates:
        masked_context = context.replace(candidate, '[MASK]')
        token_ids = prepare_data(masked_context, '[MASK]')
        predictions = generate_candidates(token_ids)
        candidates = contextual_matching(predictions)
        results[candidate] = candidates
    return results


if __name__ == '__main__':

    context = """
        On a rainy Tuesday morning,
        Homer Simpson was driving to work when his car skidded on the wet pavement and collided with a lamppost near 789 Spooner Street, Springfield, IL 62629.
        Shaken but unharmed, Homer immediately called his insurance company at (555) 555-1234 to report the accident. 
        He provided his policy number, AB19010721, and explained the situation to the representative, Beth Sanchez. 

        Beth, who was working from her office at 240 3rd St, Oakland, CA 94607, assured Homer that a tow truck would arrive shortly. 
        She also sent a confirmation email to homer@mrplow.com, detailing the steps for filing the FNOL and scheduling an inspection. 
        Homer, whose driver’s license number was WILR123456, felt relieved knowing that the process was underway and that he would soon receive assistance.    
    """
    # output = identify_mask_candidates(context=context)
    output = main(context)
    print("output:", json.dumps(output, indent=4))




==> code/purturbation.py <==
import numpy as np


seed = 42
std_dev = 0.1 
epsilon = 0.5

np.random.seed(seed)

def purturb_data_element(original_data):
    """
    Purtsurb the data by adding a gaussian noise to each element.
    """
    noise = round(np.random.normal(0, std_dev),2)
    noisy_data = original_data + noise

    return noisy_data

def laplace_noise(original_data):
    """
    add laplace noise to orignal data
    """
    noise = round(np.random.laplace(0, epsilon),2)
    noisy_data = original_data + noise
    return noisy_data

if __name__ == "__main__":
    print(f"purturb_data_element: {purturb_data_element(12.34)}")
    print(f"laplace_noise: {laplace_noise(12.34)}")


==> code/test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "huggingface/tokenizers: The current process just got forked, after parallelism has already been used. Disabling parallelism to avoid deadlocks...\n",
      "To disable this warning, you can either:\n",
      "\t- Avoid using `tokenizers` before the fork if possible\n",
      "\t- Explicitly set the environment variable TOKENIZERS_PARALLELISM=(true | false)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0m\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0mRequirement already satisfied: spacy in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (3.6.0)\n",
      "Requirement already satisfied: transformers in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (4.36.2)\n",
      "Requirement already satisfied: scikit-learn in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (1.3.0)\n",
      "Collecting stanza\n",
      "  Obtaining dependency information for stanza from https://files.pythonhosted.org/packages/3f/8f/7ad1149d082799c7bed0a8ecc7e8bcee11aa47d122c8b793f580a1178e75/stanza-1.8.2-py3-none-any.whl.metadata\n",
      "  Downloading stanza-1.8.2-py3-none-any.whl.metadata (13 kB)\n",
      "Requirement already satisfied: spacy-legacy<3.1.0,>=3.0.11 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (3.0.12)\n",
      "Requirement already satisfied: spacy-loggers<2.0.0,>=1.0.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (1.0.4)\n",
      "Requirement already satisfied: murmurhash<1.1.0,>=0.28.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (1.0.9)\n",
      "Requirement already satisfied: cymem<2.1.0,>=2.0.2 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (2.0.7)\n",
      "Requirement already satisfied: preshed<3.1.0,>=3.0.2 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (3.0.8)\n",
      "Requirement already satisfied: thinc<8.2.0,>=8.1.8 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (8.1.10)\n",
      "Requirement already satisfied: wasabi<1.2.0,>=0.9.1 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (1.1.2)\n",
      "Requirement already satisfied: srsly<3.0.0,>=2.4.3 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (2.4.7)\n",
      "Requirement already satisfied: catalogue<2.1.0,>=2.0.6 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (2.0.8)\n",
      "Requirement already satisfied: typer<0.10.0,>=0.3.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (0.9.0)\n",
      "Requirement already satisfied: pathy>=0.10.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (0.10.2)\n",
      "Requirement already satisfied: smart-open<7.0.0,>=5.2.1 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (6.3.0)\n",
      "Requirement already satisfied: tqdm<5.0.0,>=4.38.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (4.65.0)\n",
      "Requirement already satisfied: numpy>=1.15.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (1.25.1)\n",
      "Requirement already satisfied: requests<3.0.0,>=2.13.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (2.31.0)\n",
      "Requirement already satisfied: pydantic!=1.8,!=1.8.1,<1.11.0,>=1.7.4 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (1.10.9)\n",
      "Requirement already satisfied: jinja2 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (3.1.2)\n",
      "Requirement already satisfied: setuptools in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (65.5.0)\n",
      "Requirement already satisfied: packaging>=20.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (23.2)\n",
      "Requirement already satisfied: langcodes<4.0.0,>=3.2.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from spacy) (3.3.0)\n",
      "Requirement already satisfied: filelock in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from transformers) (3.12.2)\n",
      "Requirement already satisfied: huggingface-hub<1.0,>=0.19.3 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from transformers) (0.20.2)\n",
      "Requirement already satisfied: pyyaml>=5.1 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from transformers) (6.0.1)\n",
      "Requirement already satisfied: regex!=2019.12.17 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from transformers) (2023.6.3)\n",
      "Requirement already satisfied: tokenizers<0.19,>=0.14 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from transformers) (0.15.0)\n",
      "Requirement already satisfied: safetensors>=0.3.1 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from transformers) (0.3.1)\n",
      "Requirement already satisfied: scipy>=1.5.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from scikit-learn) (1.11.1)\n",
      "Requirement already satisfied: joblib>=1.1.1 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from scikit-learn) (1.3.1)\n",
      "Requirement already satisfied: threadpoolctl>=2.0.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from scikit-learn) (3.2.0)\n",
      "Collecting emoji (from stanza)\n",
      "  Obtaining dependency information for emoji from https://files.pythonhosted.org/packages/e6/90/20ad30babfa8f2b5ab46281d8e17bdfdbb3ac294cda14d525b9c2d958846/emoji-2.12.1-py3-none-any.whl.metadata\n",
      "  Downloading emoji-2.12.1-py3-none-any.whl.metadata (5.4 kB)\n",
      "Requirement already satisfied: protobuf>=3.15.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from stanza) (4.23.4)\n",
      "Requirement already satisfied: networkx in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from stanza) (2.8.8)\n",
      "Collecting toml (from stanza)\n",
      "  Obtaining dependency information for toml from https://files.pythonhosted.org/packages/44/6f/7120676b6d73228c96e17f1f794d8ab046fc910d781c8d151120c3f1569e/toml-0.10.2-py2.py3-none-any.whl.metadata\n",
      "  Downloading toml-0.10.2-py2.py3-none-any.whl.metadata (7.1 kB)\n",
      "Requirement already satisfied: torch>=1.3.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from stanza) (2.0.1)\n",
      "Requirement already satisfied: fsspec>=2023.5.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from huggingface-hub<1.0,>=0.19.3->transformers) (2023.6.0)\n",
      "Requirement already satisfied: typing-extensions>=3.7.4.3 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from huggingface-hub<1.0,>=0.19.3->transformers) (4.9.0)\n",
      "Requirement already satisfied: charset-normalizer<4,>=2 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from requests<3.0.0,>=2.13.0->spacy) (3.2.0)\n",
      "Requirement already satisfied: idna<4,>=2.5 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from requests<3.0.0,>=2.13.0->spacy) (3.4)\n",
      "Requirement already satisfied: urllib3<3,>=1.21.1 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from requests<3.0.0,>=2.13.0->spacy) (2.0.3)\n",
      "Requirement already satisfied: certifi>=2017.4.17 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from requests<3.0.0,>=2.13.0->spacy) (2023.5.7)\n",
      "Requirement already satisfied: blis<0.8.0,>=0.7.8 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from thinc<8.2.0,>=8.1.8->spacy) (0.7.10)\n",
      "Requirement already satisfied: confection<1.0.0,>=0.0.1 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from thinc<8.2.0,>=8.1.8->spacy) (0.1.0)\n",
      "Requirement already satisfied: sympy in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from torch>=1.3.0->stanza) (1.12)\n",
      "Requirement already satisfied: click<9.0.0,>=7.1.1 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from typer<0.10.0,>=0.3.0->spacy) (8.1.5)\n",
      "Requirement already satisfied: MarkupSafe>=2.0 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from jinja2->spacy) (2.1.3)\n",
      "Requirement already satisfied: mpmath>=0.19 in /Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages (from sympy->torch>=1.3.0->stanza) (1.3.0)\n",
      "Downloading stanza-1.8.2-py3-none-any.whl (990 kB)\n",
      "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m990.1/990.1 kB\u001b[0m \u001b[31m9.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0ma \u001b[36m0:00:01\u001b[0m\n",
      "\u001b[?25hDownloading emoji-2.12.1-py3-none-any.whl (431 kB)\n",
      "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m431.4/431.4 kB\u001b[0m \u001b[31m20.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n",
      "\u001b[?25hUsing cached toml-0.10.2-py2.py3-none-any.whl (16 kB)\n",
      "\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0mInstalling collected packages: toml, emoji, stanza\n",
      "\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0m\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0m\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0mSuccessfully installed emoji-2.12.1 stanza-1.8.2 toml-0.10.2\n",
      "\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0m\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0m\u001b[33mWARNING: Ignoring invalid distribution ~andas (/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages)\u001b[0m\u001b[33m\n",
      "\u001b[0m\n",
      "\u001b[1m[\u001b[0m\u001b[34;49mnotice\u001b[0m\u001b[1;39;49m]\u001b[0m\u001b[39;49m A new release of pip is available: \u001b[0m\u001b[31;49m23.2.1\u001b[0m\u001b[39;49m -> \u001b[0m\u001b[32;49m24.2\u001b[0m\n",
      "\u001b[1m[\u001b[0m\u001b[34;49mnotice\u001b[0m\u001b[1;39;49m]\u001b[0m\u001b[39;49m To update, run: \u001b[0m\u001b[32;49mpip install --upgrade pip\u001b[0m\n"
     ]
    }
   ],
   "source": [
    "\n",
    "!pip install spacy transformers scikit-learn stanza\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "import stanza\n",
    "from transformers import AutoModelForMaskedLM, AutoTokenizer, BertModel\n",
    "import torch\n",
    "from sklearn.metrics.pairwise import cosine_similarity\n",
    "import numpy as np\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "huggingface/tokenizers: The current process just got forked, after parallelism has already been used. Disabling parallelism to avoid deadlocks...\n",
      "To disable this warning, you can either:\n",
      "\t- Avoid using `tokenizers` before the fork if possible\n",
      "\t- Explicitly set the environment variable TOKENIZERS_PARALLELISM=(true | false)\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "3b370c1bef4f4bd8bdd66042e6c73990",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Downloading https://raw.githubusercontent.com/stanfordnlp/stanza-resources/main/resources_1.8.0.json:   0%|   …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2024-08-04 12:32:25 INFO: Downloaded file to /Users/asharma/stanza_resources/resources.json\n",
      "2024-08-04 12:32:25 INFO: Downloading default packages for language: en (English) ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "163adf2589f044c0b4d96385880774a3",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Downloading https://huggingface.co/stanfordnlp/stanza-en/resolve/v1.8.0/models/default.zip:   0%|          | 0…"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2024-08-04 12:32:51 INFO: Downloaded file to /Users/asharma/stanza_resources/en/default.zip\n",
      "2024-08-04 12:32:53 INFO: Finished downloading models and saved to /Users/asharma/stanza_resources\n",
      "2024-08-04 12:32:53 INFO: Checking for updates to resources.json in case models have been updated.  Note: this behavior can be turned off with download_method=None or download_method=DownloadMethod.REUSE_RESOURCES\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2733944227b349a59efd24ecd1ed60ee",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Downloading https://raw.githubusercontent.com/stanfordnlp/stanza-resources/main/resources_1.8.0.json:   0%|   …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2024-08-04 12:32:53 INFO: Downloaded file to /Users/asharma/stanza_resources/resources.json\n",
      "2024-08-04 12:32:53 WARNING: Language en package default expects mwt, which has been added\n",
      "2024-08-04 12:32:53 INFO: Loading these models for language: en (English):\n",
      "=========================================\n",
      "| Processor | Package                   |\n",
      "-----------------------------------------\n",
      "| tokenize  | combined                  |\n",
      "| mwt       | combined                  |\n",
      "| ner       | ontonotes-ww-multi_charlm |\n",
      "=========================================\n",
      "\n",
      "2024-08-04 12:32:53 INFO: Using device: cpu\n",
      "2024-08-04 12:32:53 INFO: Loading: tokenize\n",
      "2024-08-04 12:32:53 INFO: Loading: mwt\n",
      "2024-08-04 12:32:53 INFO: Loading: ner\n",
      "2024-08-04 12:32:54 INFO: Done loading processors!\n",
      "Some weights of the model checkpoint at bert-base-uncased were not used when initializing BertForMaskedLM: ['cls.seq_relationship.bias', 'bert.pooler.dense.bias', 'bert.pooler.dense.weight', 'cls.seq_relationship.weight']\n",
      "- This IS expected if you are initializing BertForMaskedLM from the checkpoint of a model trained on another task or with another architecture (e.g. initializing a BertForSequenceClassification model from a BertForPreTraining model).\n",
      "- This IS NOT expected if you are initializing BertForMaskedLM from the checkpoint of a model that you expect to be exactly identical (initializing a BertForSequenceClassification model from a BertForSequenceClassification model).\n"
     ]
    }
   ],
   "source": [
    "\n",
    "\n",
    "stanza.download('en')\n",
    "nlp = stanza.Pipeline('en', processors='tokenize,ner')\n",
    "\n",
    "model_name = 'bert-base-uncased'\n",
    "tokenizer = AutoTokenizer.from_pretrained(model_name)\n",
    "model = AutoModelForMaskedLM.from_pretrained(model_name)\n",
    "bert_model = BertModel.from_pretrained(model_name)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Data Preparation\n",
    "def prepare_data(context, mask_token):\n",
    "    masked_context = context.replace(mask_token, tokenizer.mask_token)\n",
    "    token_ids = tokenizer.encode(masked_context, return_tensors='pt')\n",
    "    return token_ids\n",
    "\n",
    "# Generate Candidates\n",
    "def generate_candidates(token_ids):\n",
    "    masked_index = torch.where(token_ids == tokenizer.mask_token_id)[1]\n",
    "    with torch.no_grad():\n",
    "        outputs = model(token_ids)\n",
    "    predictions = outputs.logits[0, masked_index, :].squeeze(0)\n",
    "    return predictions\n",
    "\n",
    "# Contextual Matching\n",
    "def contextual_matching(predictions, top_k=5):\n",
    "    top_k_tokens = torch.topk(predictions, top_k, dim=0).indices.tolist()\n",
    "    candidates = [tokenizer.decode([token]) for token in top_k_tokens]\n",
    "    return candidates\n",
    "\n",
    "# Validation\n",
    "def validate_replacement(original_context, obfuscated_context):\n",
    "    original_ids = tokenizer.encode(original_context, return_tensors='pt')\n",
    "    obfuscated_ids = tokenizer.encode(obfuscated_context, return_tensors='pt')\n",
    "\n",
    "    with torch.no_grad():\n",
    "        original_hidden_states = bert_model(original_ids)[0].mean(dim=1).numpy()\n",
    "        obfuscated_hidden_states = bert_model(obfuscated_ids)[0].mean(dim=1).numpy()\n",
    "    \n",
    "    similarity = cosine_similarity(original_hidden_states, obfuscated_hidden_states)\n",
    "    return similarity[0][0]\n",
    "\n",
    "# Identify Mask Candidates\n",
    "def identify_mask_candidates(context, entity_types):\n",
    "    doc = nlp(context)\n",
    "    mask_candidates = [ent.text for ent in doc.ents if ent.type in entity_types]\n",
    "    return mask_candidates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Main function\n",
    "def main(context, entity_types):\n",
    "    mask_candidates = identify_mask_candidates(context, entity_types)\n",
    "    results = {}\n",
    "    for candidate in mask_candidates:\n",
    "        masked_context = context.replace(candidate, '[MASK]')\n",
    "        token_ids = prepare_data(masked_context, '[MASK]')\n",
    "        predictions = generate_candidates(token_ids)\n",
    "        candidates = contextual_matching(predictions)\n",
    "        best_candidate = max(candidates, key=lambda c: validate_replacement(context, context.replace(candidate, c)))\n",
    "        results[candidate] = best_candidate\n",
    "    return results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "context = \"\"\"Apple Intelligence enables delightful new ways to express yourself visually. \n",
    "Create fun, original images and brand-new Genmoji that are truly personal to you. \n",
    "Turn a rough sketch into a related image that complements your notes with Image Wand. \n",
    "And make a custom memory movie based on the description you provide.\"\"\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "context = \"\"\"\n",
    "With ChatGPT from OpenAI integrated into Siri and Writing Tools, \n",
    "you get even more expertise when it might be helpful for you no need to jump between tools. \n",
    "Siri can tap into ChatGPT for certain requests, including questions about photos or documents. \n",
    "And with Compose in Writing Tools, you can create and illustrate original content from scratch.\n",
    "You control when ChatGPT is used and will be asked before any of your information is shared. \n",
    "Anyone can access ChatGPT for free, without creating an account. \n",
    "ChatGPT subscribers can connect accounts to access paid features within these experiences.\n",
    "\"\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "argument 'ids': 'list' object cannot be interpreted as an integer",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[48], line 4\u001b[0m\n\u001b[1;32m      1\u001b[0m entity_types \u001b[38;5;241m=\u001b[39m [\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mGPE\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mORG\u001b[39m\u001b[38;5;124m'\u001b[39m] \n\u001b[1;32m      3\u001b[0m \u001b[38;5;66;03m#context = \"An event occurred in New York near the Empire State Building.\"\u001b[39;00m\n\u001b[0;32m----> 4\u001b[0m candidates \u001b[38;5;241m=\u001b[39m \u001b[43mmain\u001b[49m\u001b[43m(\u001b[49m\u001b[43mcontext\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mentity_types\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m      5\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mCandidates for replacement:\u001b[39m\u001b[38;5;124m\"\u001b[39m, candidates)\n",
      "Cell \u001b[0;32mIn[40], line 9\u001b[0m, in \u001b[0;36mmain\u001b[0;34m(context, entity_types)\u001b[0m\n\u001b[1;32m      7\u001b[0m token_ids \u001b[38;5;241m=\u001b[39m prepare_data(masked_context, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m[MASK]\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      8\u001b[0m predictions \u001b[38;5;241m=\u001b[39m generate_candidates(token_ids)\n\u001b[0;32m----> 9\u001b[0m candidates \u001b[38;5;241m=\u001b[39m \u001b[43mcontextual_matching\u001b[49m\u001b[43m(\u001b[49m\u001b[43mpredictions\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     10\u001b[0m best_candidate \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mmax\u001b[39m(candidates, key\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mlambda\u001b[39;00m c: validate_replacement(context, context\u001b[38;5;241m.\u001b[39mreplace(candidate, c)))\n\u001b[1;32m     11\u001b[0m results[candidate] \u001b[38;5;241m=\u001b[39m best_candidate\n",
      "Cell \u001b[0;32mIn[39], line 18\u001b[0m, in \u001b[0;36mcontextual_matching\u001b[0;34m(predictions, top_k)\u001b[0m\n\u001b[1;32m     16\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mcontextual_matching\u001b[39m(predictions, top_k\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m5\u001b[39m):\n\u001b[1;32m     17\u001b[0m     top_k_tokens \u001b[38;5;241m=\u001b[39m torch\u001b[38;5;241m.\u001b[39mtopk(predictions, top_k, dim\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0\u001b[39m)\u001b[38;5;241m.\u001b[39mindices\u001b[38;5;241m.\u001b[39mtolist()\n\u001b[0;32m---> 18\u001b[0m     candidates \u001b[38;5;241m=\u001b[39m \u001b[43m[\u001b[49m\u001b[43mtokenizer\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdecode\u001b[49m\u001b[43m(\u001b[49m\u001b[43m[\u001b[49m\u001b[43mtoken\u001b[49m\u001b[43m]\u001b[49m\u001b[43m)\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mfor\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mtoken\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;129;43;01min\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mtop_k_tokens\u001b[49m\u001b[43m]\u001b[49m\n\u001b[1;32m     19\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m candidates\n",
      "Cell \u001b[0;32mIn[39], line 18\u001b[0m, in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m     16\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mcontextual_matching\u001b[39m(predictions, top_k\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m5\u001b[39m):\n\u001b[1;32m     17\u001b[0m     top_k_tokens \u001b[38;5;241m=\u001b[39m torch\u001b[38;5;241m.\u001b[39mtopk(predictions, top_k, dim\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0\u001b[39m)\u001b[38;5;241m.\u001b[39mindices\u001b[38;5;241m.\u001b[39mtolist()\n\u001b[0;32m---> 18\u001b[0m     candidates \u001b[38;5;241m=\u001b[39m [\u001b[43mtokenizer\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdecode\u001b[49m\u001b[43m(\u001b[49m\u001b[43m[\u001b[49m\u001b[43mtoken\u001b[49m\u001b[43m]\u001b[49m\u001b[43m)\u001b[49m \u001b[38;5;28;01mfor\u001b[39;00m token \u001b[38;5;129;01min\u001b[39;00m top_k_tokens]\n\u001b[1;32m     19\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m candidates\n",
      "File \u001b[0;32m/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages/transformers/tokenization_utils_base.py:3750\u001b[0m, in \u001b[0;36mPreTrainedTokenizerBase.decode\u001b[0;34m(self, token_ids, skip_special_tokens, clean_up_tokenization_spaces, **kwargs)\u001b[0m\n\u001b[1;32m   3747\u001b[0m \u001b[38;5;66;03m# Convert inputs to python lists\u001b[39;00m\n\u001b[1;32m   3748\u001b[0m token_ids \u001b[38;5;241m=\u001b[39m to_py_obj(token_ids)\n\u001b[0;32m-> 3750\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_decode\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   3751\u001b[0m \u001b[43m    \u001b[49m\u001b[43mtoken_ids\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mtoken_ids\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   3752\u001b[0m \u001b[43m    \u001b[49m\u001b[43mskip_special_tokens\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mskip_special_tokens\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   3753\u001b[0m \u001b[43m    \u001b[49m\u001b[43mclean_up_tokenization_spaces\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mclean_up_tokenization_spaces\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   3754\u001b[0m \u001b[43m    \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   3755\u001b[0m \u001b[43m\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages/transformers/tokenization_utils_fast.py:625\u001b[0m, in \u001b[0;36mPreTrainedTokenizerFast._decode\u001b[0;34m(self, token_ids, skip_special_tokens, clean_up_tokenization_spaces, **kwargs)\u001b[0m\n\u001b[1;32m    623\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28misinstance\u001b[39m(token_ids, \u001b[38;5;28mint\u001b[39m):\n\u001b[1;32m    624\u001b[0m     token_ids \u001b[38;5;241m=\u001b[39m [token_ids]\n\u001b[0;32m--> 625\u001b[0m text \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_tokenizer\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdecode\u001b[49m\u001b[43m(\u001b[49m\u001b[43mtoken_ids\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mskip_special_tokens\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mskip_special_tokens\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    627\u001b[0m clean_up_tokenization_spaces \u001b[38;5;241m=\u001b[39m (\n\u001b[1;32m    628\u001b[0m     clean_up_tokenization_spaces\n\u001b[1;32m    629\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m clean_up_tokenization_spaces \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[1;32m    630\u001b[0m     \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mclean_up_tokenization_spaces\n\u001b[1;32m    631\u001b[0m )\n\u001b[1;32m    632\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m clean_up_tokenization_spaces:\n",
      "\u001b[0;31mTypeError\u001b[0m: argument 'ids': 'list' object cannot be interpreted as an integer"
     ]
    }
   ],
   "source": [
    "\n",
    "entity_types = ['GPE', 'ORG'] \n",
    "\n",
    "#context = \"An event occurred in New York near the Empire State Building.\"\n",
    "candidates = main(context, entity_types)\n",
    "print(\"Candidates for replacement:\", candidates)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "argument 'ids': 'list' object cannot be interpreted as an integer",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[49], line 4\u001b[0m\n\u001b[1;32m      1\u001b[0m \u001b[38;5;66;03m#context = \"An event occurred in New York near the Empire State Building on January 1st, 2024.\"\u001b[39;00m\n\u001b[1;32m      2\u001b[0m entity_types \u001b[38;5;241m=\u001b[39m [\u001b[38;5;124m'\u001b[39m\u001b[38;5;124mPERSON\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mNORP\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mFAC\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mORG\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mGPE\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mLOC\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mPRODUCT\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mEVENT\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mWORK_OF_ART\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mLAW\u001b[39m\u001b[38;5;124m'\u001b[39m, \n\u001b[1;32m      3\u001b[0m                 \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mLANGUAGE\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mDATE\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mTIME\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mPERCENT\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mMONEY\u001b[39m\u001b[38;5;124m'\u001b[39m, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124mQUANTITY\u001b[39m\u001b[38;5;124m'\u001b[39m]\n\u001b[0;32m----> 4\u001b[0m candidates \u001b[38;5;241m=\u001b[39m \u001b[43mmain\u001b[49m\u001b[43m(\u001b[49m\u001b[43mcontext\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mentity_types\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m      5\u001b[0m \u001b[38;5;28mprint\u001b[39m(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mCandidates for replacement:\u001b[39m\u001b[38;5;124m\"\u001b[39m, candidates)\n",
      "Cell \u001b[0;32mIn[40], line 9\u001b[0m, in \u001b[0;36mmain\u001b[0;34m(context, entity_types)\u001b[0m\n\u001b[1;32m      7\u001b[0m token_ids \u001b[38;5;241m=\u001b[39m prepare_data(masked_context, \u001b[38;5;124m'\u001b[39m\u001b[38;5;124m[MASK]\u001b[39m\u001b[38;5;124m'\u001b[39m)\n\u001b[1;32m      8\u001b[0m predictions \u001b[38;5;241m=\u001b[39m generate_candidates(token_ids)\n\u001b[0;32m----> 9\u001b[0m candidates \u001b[38;5;241m=\u001b[39m \u001b[43mcontextual_matching\u001b[49m\u001b[43m(\u001b[49m\u001b[43mpredictions\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m     10\u001b[0m best_candidate \u001b[38;5;241m=\u001b[39m \u001b[38;5;28mmax\u001b[39m(candidates, key\u001b[38;5;241m=\u001b[39m\u001b[38;5;28;01mlambda\u001b[39;00m c: validate_replacement(context, context\u001b[38;5;241m.\u001b[39mreplace(candidate, c)))\n\u001b[1;32m     11\u001b[0m results[candidate] \u001b[38;5;241m=\u001b[39m best_candidate\n",
      "Cell \u001b[0;32mIn[39], line 18\u001b[0m, in \u001b[0;36mcontextual_matching\u001b[0;34m(predictions, top_k)\u001b[0m\n\u001b[1;32m     16\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mcontextual_matching\u001b[39m(predictions, top_k\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m5\u001b[39m):\n\u001b[1;32m     17\u001b[0m     top_k_tokens \u001b[38;5;241m=\u001b[39m torch\u001b[38;5;241m.\u001b[39mtopk(predictions, top_k, dim\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0\u001b[39m)\u001b[38;5;241m.\u001b[39mindices\u001b[38;5;241m.\u001b[39mtolist()\n\u001b[0;32m---> 18\u001b[0m     candidates \u001b[38;5;241m=\u001b[39m \u001b[43m[\u001b[49m\u001b[43mtokenizer\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdecode\u001b[49m\u001b[43m(\u001b[49m\u001b[43m[\u001b[49m\u001b[43mtoken\u001b[49m\u001b[43m]\u001b[49m\u001b[43m)\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;28;43;01mfor\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mtoken\u001b[49m\u001b[43m \u001b[49m\u001b[38;5;129;43;01min\u001b[39;49;00m\u001b[43m \u001b[49m\u001b[43mtop_k_tokens\u001b[49m\u001b[43m]\u001b[49m\n\u001b[1;32m     19\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m candidates\n",
      "Cell \u001b[0;32mIn[39], line 18\u001b[0m, in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m     16\u001b[0m \u001b[38;5;28;01mdef\u001b[39;00m \u001b[38;5;21mcontextual_matching\u001b[39m(predictions, top_k\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m5\u001b[39m):\n\u001b[1;32m     17\u001b[0m     top_k_tokens \u001b[38;5;241m=\u001b[39m torch\u001b[38;5;241m.\u001b[39mtopk(predictions, top_k, dim\u001b[38;5;241m=\u001b[39m\u001b[38;5;241m0\u001b[39m)\u001b[38;5;241m.\u001b[39mindices\u001b[38;5;241m.\u001b[39mtolist()\n\u001b[0;32m---> 18\u001b[0m     candidates \u001b[38;5;241m=\u001b[39m [\u001b[43mtokenizer\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdecode\u001b[49m\u001b[43m(\u001b[49m\u001b[43m[\u001b[49m\u001b[43mtoken\u001b[49m\u001b[43m]\u001b[49m\u001b[43m)\u001b[49m \u001b[38;5;28;01mfor\u001b[39;00m token \u001b[38;5;129;01min\u001b[39;00m top_k_tokens]\n\u001b[1;32m     19\u001b[0m     \u001b[38;5;28;01mreturn\u001b[39;00m candidates\n",
      "File \u001b[0;32m/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages/transformers/tokenization_utils_base.py:3750\u001b[0m, in \u001b[0;36mPreTrainedTokenizerBase.decode\u001b[0;34m(self, token_ids, skip_special_tokens, clean_up_tokenization_spaces, **kwargs)\u001b[0m\n\u001b[1;32m   3747\u001b[0m \u001b[38;5;66;03m# Convert inputs to python lists\u001b[39;00m\n\u001b[1;32m   3748\u001b[0m token_ids \u001b[38;5;241m=\u001b[39m to_py_obj(token_ids)\n\u001b[0;32m-> 3750\u001b[0m \u001b[38;5;28;01mreturn\u001b[39;00m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_decode\u001b[49m\u001b[43m(\u001b[49m\n\u001b[1;32m   3751\u001b[0m \u001b[43m    \u001b[49m\u001b[43mtoken_ids\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mtoken_ids\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   3752\u001b[0m \u001b[43m    \u001b[49m\u001b[43mskip_special_tokens\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mskip_special_tokens\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   3753\u001b[0m \u001b[43m    \u001b[49m\u001b[43mclean_up_tokenization_spaces\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mclean_up_tokenization_spaces\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   3754\u001b[0m \u001b[43m    \u001b[49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[38;5;241;43m*\u001b[39;49m\u001b[43mkwargs\u001b[49m\u001b[43m,\u001b[49m\n\u001b[1;32m   3755\u001b[0m \u001b[43m\u001b[49m\u001b[43m)\u001b[49m\n",
      "File \u001b[0;32m/Library/Frameworks/Python.framework/Versions/3.11/lib/python3.11/site-packages/transformers/tokenization_utils_fast.py:625\u001b[0m, in \u001b[0;36mPreTrainedTokenizerFast._decode\u001b[0;34m(self, token_ids, skip_special_tokens, clean_up_tokenization_spaces, **kwargs)\u001b[0m\n\u001b[1;32m    623\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m \u001b[38;5;28misinstance\u001b[39m(token_ids, \u001b[38;5;28mint\u001b[39m):\n\u001b[1;32m    624\u001b[0m     token_ids \u001b[38;5;241m=\u001b[39m [token_ids]\n\u001b[0;32m--> 625\u001b[0m text \u001b[38;5;241m=\u001b[39m \u001b[38;5;28;43mself\u001b[39;49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43m_tokenizer\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mdecode\u001b[49m\u001b[43m(\u001b[49m\u001b[43mtoken_ids\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mskip_special_tokens\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[43mskip_special_tokens\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m    627\u001b[0m clean_up_tokenization_spaces \u001b[38;5;241m=\u001b[39m (\n\u001b[1;32m    628\u001b[0m     clean_up_tokenization_spaces\n\u001b[1;32m    629\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m clean_up_tokenization_spaces \u001b[38;5;129;01mis\u001b[39;00m \u001b[38;5;129;01mnot\u001b[39;00m \u001b[38;5;28;01mNone\u001b[39;00m\n\u001b[1;32m    630\u001b[0m     \u001b[38;5;28;01melse\u001b[39;00m \u001b[38;5;28mself\u001b[39m\u001b[38;5;241m.\u001b[39mclean_up_tokenization_spaces\n\u001b[1;32m    631\u001b[0m )\n\u001b[1;32m    632\u001b[0m \u001b[38;5;28;01mif\u001b[39;00m clean_up_tokenization_spaces:\n",
      "\u001b[0;31mTypeError\u001b[0m: argument 'ids': 'list' object cannot be interpreted as an integer"
     ]
    }
   ],
   "source": [
    "#context = \"An event occurred in New York near the Empire State Building on January 1st, 2024.\"\n",
    "entity_types = ['PERSON', 'NORP', 'FAC', 'ORG', 'GPE', 'LOC', 'PRODUCT', 'EVENT', 'WORK_OF_ART', 'LAW', \n",
    "                'LANGUAGE', 'DATE', 'TIME', 'PERCENT', 'MONEY', 'QUANTITY']\n",
    "candidates = main(context, entity_types)\n",
    "print(\"Candidates for replacement:\", candidates)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

